Uncertainty in Extreme Multi-label Classification

Uncertainty quantification is one of the most crucial tasks to obtain trustworthy and reliable machine learning models for decision making. However, most research in this domain has only focused on problems with small label spaces and ignored eXtreme Multi-label Classification (XMC), which is an essential task in the era of big data for web-scale machine learning applications. Moreover, enormous label spaces could also lead to noisy retrieval results and intractable computational challenges for uncertainty quantification. In this paper, we aim to investigate general uncertainty quantification approaches for tree-based XMC models with a probabilistic ensemble-based framework. In particular, we analyze label-level and instance-level uncertainty in XMC, and propose a general approximation framework based on beam search to efficiently estimate the uncertainty with a theoretical guarantee under long-tail XMC predictions. Empirical studies on six large-scale real-world datasets show that our framework not only outperforms single models in predictive performance, but also can serve as strong uncertainty-based baselines for label misclassification and out-of-distribution detection, with significant speedup. Besides, our framework can further yield better state-of-the-art results based on deep XMC models with uncertainty quantification.

==> figs/longtail/plot_longtail.py <==
#!/usr/bin/env python3

from matplotlib import pyplot as plt
import sys
import pickle
import numpy as np
import glob
import random

if __name__ == "__main__":


    N = len(sys.argv) - 1 

    fig, axs = plt.subplots(2, N)

    for i, DATASET in enumerate(sys.argv[1:]):
        with open(DATASET + ".longtail", "r") as fp:
            data = [ x.split() for x in fp if x.strip() != ""]
        
        mean = [float(x[0]) for x in data]
        std = [float(x[1]) for x in data]

        axs[0, i].bar(
                x=np.arange(len(mean))+1,
                height=mean)
        axs[1, i].bar(
                x=np.arange(len(mean))+1,
                height=std)
        axs[0, i].title.set_text(DATASET)

    axs[1, 0].set_xlabel("Rank Position")
    axs[1, 1].set_xlabel("Rank Position")
    axs[0, 0].set_ylabel("Mean Probability")
    axs[1, 0].set_ylabel("Standard Deviation")
    
    plt.savefig(f"longtail.pdf", bbox_inches='tight')

 

